From Small to Large Language Models: Revisiting the Federalist Papers

For a long time, the authorship of the Federalist Papers had been a subject of inquiry and debate, not only by linguists and historians but also by statisticians. In what was arguably the first Bayesian case study, Mosteller and Wallace (1963) provided the first statistical evidence for attributing all disputed papers to Madison. Our paper revisits this historical dataset but from a lens of modern language models, both small and large. We review some of the more popular Large Language Model (LLM) tools and examine them from a statistical point of view in the context of text classification. We investigate whether, without any attempt to fine-tune, the general embedding constructs can be useful for stylometry and attribution. We explain differences between various word/phrase embeddings and discuss how to aggregate them in a document. Contrary to our expectations, we exemplify that dimension expansion with word embeddings may not always be beneficial for attribution relative to dimension reduction with topic embeddings. Our experiments demonstrate that default LLM embeddings (even after manual fine-tuning) may not consistently improve authorship attribution accuracy. Instead, Bayesian analysis with topic embeddings trained on ``function words" yields superior out-of-sample classification performance. This suggests that traditional (small) statistical language models, with their interpretability and solid theoretical foundation, can offer significant advantages in authorship attribution tasks. The code used in this analysis is available at github.com/sowonjeong/slm-to-llm

==> tstex_modules/_api.ts <==
//THIS FILE DEFINES TS-TEX's API AND SHOULD NOT BE EDITED. IF EDITED YOU CAN REWRITE THIS FILE USING TsApiFile.rewrite().
//CHANGING ANY OF THIS CONTENT WILL NOT AFFECT THE ACTUAL API THAT IS EXPOSED BY THE RUNTIME AND THEREFORE WILL HAVE NO EFFECT!

export interface IRange 
{
  start: ILocation;
  end: ILocation;
}
export interface ILocation
{
  offset: number;
  line: number;
  column: number;
}

export abstract class ScopeAbstract
{
  abstract input(file: string): string;
  abstract configure(key: string, value: any);
  abstract config<T>(key: string): T;
  abstract fn(fn: () => any);
  abstract eval(code: string);
  abstract str(o: any): string;
  abstract get state(): "idle"|"building";
  workdir: string;
}

export interface IResolvable
{
}

export type IRootNode = IFnNode | ITextNode;
export type NodeType = "fn" | "text" | "parameter" | "parametersep" | "fnname" | "parameterlist" | "typeannotation" | "comment";


export interface INode
{
  range: IRange;
  type: NodeType;
}

export interface ITextNode extends INode
{
  getText(filetext: string);
}

export interface IFnNode extends INode
{
  complete: boolean;
  parameters: IParameterListNode;
  name: IFnNameNode;

  getStatementText(filetext: string);
}

export interface IFnNameNode extends INode
{
  name: string;
}

export interface IParameterListNode extends INode
{
  parameters: IParameterNode[];
}

export interface IParameterNode extends INode
{
  annotation: IAnnotationNode;
}

export interface IParameterSeperatorNode extends INode {}
export interface IAnnotationNode extends INode {}

export interface IResolver
{
  resolve<T>(type: string, key?: string): T;
  register(object: any, type: string, key?: string);
  unregister(object: any);
}

export interface ISourceFile
{
  path: string;
  nodes: IRootNode[];
  text: string;
}

export interface ILifecycleHookComponent
{
  _prebuild?();
  _postbuild?();
  _init?();
  _finalize?();
  _resolvable?: boolean;
  _resolver: IResolver;
}

export interface IModule extends ILifecycleHookComponent
{
}

export interface ILoggerFactory
{
  getLogger(componentName: string): ILogger;
  registerLogLambda(lambda: (component: string, message: string, level?: LogLevel, error?: any) => any);
}

export enum LogLevel
{
  Debug, Verbose, Info, Warn, Error
}

export interface ILogger
{
  log(message: string, level?: LogLevel, error?: any);
}

export interface IDiagnostic
{
  message: string;
  level: DiagnosticLevel;
  location: IOffsetRange;
}

export interface IOffsetRange
{
  start: number;
  end: number;
}

export type DiagnosticLevel = "fatal"|"warn"|"error"|"info";

export class DiagnosticError extends Error
{
  diagnostic: IDiagnostic;
  constructor(message: string, level: DiagnosticLevel, location: IOffsetRange = null)
  {
    super(message);
    location = location || {
      start: 0,
      end: null
    };
    this.diagnostic = {
      message,
      level,
      location
    };
  }
}

export interface ICompletionItem
{
  name: string;
  sortText: string;
  insertText?: string;
  hasAction?: true;
  source?: string;
  isRecommended?: true;
}

export interface ICompletionItemProvider extends ILifecycleHookComponent
{
  provideCompletionItems(triggerChar: string, node: IRootNode, file: ISourceFile): ICompletionItem[];
}

export const l = String.raw;
export const SCOPE: ScopeAbstract = null;
export const RESOLVER: IResolver = null;


